NaturalCC: A Toolkit to Naturalize the Source Code Corpus

We present NaturalCC, an efficient and extensible toolkit to bridge the gap between natural language and programming language, and facilitate the research on big code analysis. Using NaturalCC, researchers both from natural language or programming language communities can quickly and easily reproduce the state-of-the-art baselines and implement their approach. NaturalCC is built upon Fairseq and PyTorch, providing (1) an efficient computation with multi-GPU and mixed-precision data processing for fast model training, (2) a modular and extensible framework that makes it easy to reproduce or implement an approach for big code analysis, and (3) a command line interface and a graphical user interface to demonstrate each model's performance. Currently, we have included several state-of-the-art baselines across different tasks (e.g., code completion, code comment generation, and code retrieval) for demonstration. The video of this demo is available at https://www.youtube.com/watch?v=q4W5VSI-u3E&t=25s.

==> snippets/code1.py <==
def register_task(name):
    def register_task_cls(cls):
        if name in TASK_REGISTRY:
            raise ValueError('Duplicate error...')
        TASK_REGISTRY[name] = cls
        TASK_CLASS_NAMES.add(cls.__name__)
        return cls

    return register_task_cls


==> snippets/code2.py <==
@register_task('completion')
class CompletionTask(NccTask):
    def __init__(self, args, dictionary):
        super().__init__(args)
        self.dictionary = dictionary

    @classmethod
    def setup_task(cls, args, **kwargs):
        dictionary = cls.load_dictionary(args)
        return cls(args, dictionary)

    def build_model(self, args):
        model = super().build_model(args)
        return model


==> snippets/code3.py <==
@register_model('seqrnn')
class SeqRNNModel(NccLanguageModel):
    def __init__(self, args, decoder):
        super().__init__(decoder)
        self.args = args

    @classmethod
    def build_model(cls, args, config, task):
        decoder = LSTMDecoder(
            ...
        )
        return cls(args, decoder)


==> snippets/code4_train.py <==
# 1. Setup task, e.g., completion, comment generation, etc.
task = tasks.setup_task(args)
# 2. Build model and criterion
model = task.build_model(args)
criterion = task.build_criterion(args)
# 3. Build trainer
trainer = Trainer(args, task, model, criterion)
while (
    lr > args['optimization']['min_lr']
    and epoch_itr.next_epoch_idx <= max_epoch
    and trainer.get_num_updates() < max_update
):
    task.train_step(samples)


==> snippets/command_1.sh <==
$python -m cli.predictor -m <model> -i <input>

